A Three-Parameter Elliptic Double-Box

We express a toy model of the ten-point elliptic double-box, first characterized in arXiv:1712.02785, in terms of elliptic polylogarithms. This toy model corresponds to a particular unphysical limit of the elliptic double-box in which it depends on only three dual conformal cross-ratios. While the diagram is fully permutation symmetric in the cross-ratios in this limit, this property is not manifest in either of the two elliptic polylogarithm formalisms we use to express it. We observe that the function is a pure elliptic polylogarithm, which is the result of nontrivial identities between elliptic integrals depending on the conformal cross-ratios.

==> ToyDoubleBox.m <==
(*****************************************************************************)
(*                                                                           *)
(* Ancillary file to arXiv:2209.XXXXX,"A Three-Parameter Elliptic Double-Box"*)
(* by Matt von Hippel and Alex Chaparro Pozo                                 *)
(*                                                                           *)
(* This file contains expressions for the elliptic double-box in "toy model" *)
(* kinematics in pure eMPL formalism and in gamma-tilde formalism.           *)
(*                                                                           *)
(* ItoyPure is the expression in pure elliptic multiple polylogarithms. The  *)
(* expression eMPL[{n_1,...,n_k},{c_1,...,c_k},x] denotes a pure eMPL in the *)
(* notation of eq. 3.1 in the paper.                                         *)
(*                                                                           *)
(* ItoyGammat is the expression in terms of gamma-tilde functions. The       *)
(* expressions \[CapitalGamma]t[{n_1,...,n_k},{z_1,...,z_k},z] denote the    *)
(* class of functions defined in eq. 3.12 in the paper. z[x] denotes Abel's  *)
(* map, as defined in eq. 3.11.                                              *)
(*                                                                           *)
(* The variables yi denote the variables y_i in eq. 2.4.                     *)
(*                                                                           *)
(*****************************************************************************)

ItoyPure=3*eMPL[{0,-1,1,1},{0,0,0,1},1]-2*eMPL[{0,-1,1,1},{0,0,1,0},1]+3*eMPL[{0,-1,1,1},{0,0,1,1},1]-eMPL[{0,-1,1,1},{0,0,1,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]-3*eMPL[{0,-1,1,1},{0,0,((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3),0},1]-2*eMPL[{0,-1,1,1},{0,0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1},1]+eMPL[{0,-1,1,1},{0,0,((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),1},1]-eMPL[{0,-1,1,1},{0,0,((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]+3*eMPL[{0,-1,1,1},{0,0,((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3)),0},1]-3*eMPL[{0,-1,1,1},{0,0,((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3)),1},1]-eMPL[{0,-1,1,1},{0,1,0,1},1]-2*eMPL[{0,-1,1,1},{0,1,0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]+3*eMPL[{0,-1,1,1},{0,1,1,0},1]-3*eMPL[{0,-1,1,1},{0,1,1,1},1]+2*eMPL[{0,-1,1,1},{0,1,1,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]+eMPL[{0,-1,1,1},{0,1,((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3),0},1]-2*eMPL[{0,-1,1,1},{0,1,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),0},1]+3*eMPL[{0,-1,1,1},{0,1,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1},1]-2*eMPL[{0,-1,1,1},{0,1,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]-eMPL[{0,-1,1,1},{0,1,((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),1},1]+eMPL[{0,-1,1,1},{0,1,((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]-3*eMPL[{0,-1,1,1},{0,1,((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3)),0},1]+3*eMPL[{0,-1,1,1},{0,1,((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3)),1},1]-eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),0,1},1]+eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]-eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),1,0},1]+eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3),0},1]+eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),0},1]-eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1},1]+eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]+eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),1},1]-eMPL[{0,-1,1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]-eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),0,1},1]+eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]-eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),1,0},1]+eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3),0},1]+eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),0},1]-eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1},1]+eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]+eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),1},1]-eMPL[{0,-1,1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]+eMPL[{0,-1,1,1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1,0},1]-eMPL[{0,-1,1,1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]+eMPL[{0,-1,1,1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1},1]-2*eMPL[{0,-1,1,1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),1},1]+2*eMPL[{0,-1,1,1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2)),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]-2*eMPL[{0,-1,1},{0,1,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+eMPL[{0,-1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+eMPL[{0,-1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+eMPL[{0,-1,1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),1},1]*Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]+eMPL[{0,-1,1},{0,0,((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))},1]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+2*eMPL[{0,-1,1},{0,1,0},1]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+eMPL[{0,-1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))},1]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+eMPL[{0,-1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))},1]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-2*eMPL[{0,-1,1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3)),((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))},1]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-3*eMPL[{0,-1,1},{0,0,((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)},1]*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+3*eMPL[{0,-1,1},{0,0,((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))},1]*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+eMPL[{0,-1,1},{0,1,((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)},1]*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]-3*eMPL[{0,-1,1},{0,1,((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))},1]*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+eMPL[{0,-1,1},{0,(1-y1*y3)/(y3-y1*y3),((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)},1]*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+eMPL[{0,-1,1},{0,(-1+y1*y3)/(-1+y1),((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)},1]*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+eMPL[{0,-1,1},{0,1,((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))},1]*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+eMPL[{0,-1,1},{0,(1-y1*y3)/(y3-y1*y3),0},1]*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+eMPL[{0,-1,1},{0,(-1+y1*y3)/(-1+y1),0},1]*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+eMPL[{0,-1,1},{0,1,1},1]*(2*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])+eMPL[{0,-1,1},{0,(1-y1*y3)/(y3-y1*y3),1},1]*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]+eMPL[{0,-1,1},{0,(-1+y1*y3)/(-1+y1),1},1]*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]+eMPL[{0,-1,1},{0,0,1},1]*(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+2*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])+eMPL[{0,-1},{0,0},1]*(I*Pi*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))]-PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])+eMPL[{0,-1},{0,(1-y1*y3)/(y3-y1*y3)},1]*(Pi^2/6-I*Pi*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-(1/2)*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*Log[((-1+y1)*(-1+y1*y2)*y3)/((-1+y1*y3)*(-1+y1*y2*y3))]-PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])+eMPL[{0,-1},{0,(-1+y1*y3)/(-1+y1)},1]*(Pi^2/6-(1/2)*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*((-I)*Pi+Log[((-1+y1)*(-1+y1*y2)*y3)/((-1+y1*y3)*(-1+y1*y2*y3))])-PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])+2*eMPL[{0,-1},{0,((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))},1]*((-I)*Pi*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))]+PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])+eMPL[{0,-1},{0,1},1]*(-(Pi^2/3)+(1/2)*I*Pi*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+(1/2)*I*Pi*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+(1/2)*I*Pi*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]+(1/2)*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]+(1/2)*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]+(1/2)*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]+PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])+eMPL[{0},{0},1]*(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]^2*((I*Pi)/2-(1/2)*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))])-(1/6)*Pi^2*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))]-(1/6)*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))]^3+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*(Log[((-1+y2)*y3)/(y2*(-1+y3))]*(I*Pi+Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))])+Log[(-1+y1*y2)/(-1+y1*y3)]*(I*Pi+Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]))-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*PolyLog[2,1/u2]+PolyLog[3,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-PolyLog[3,-(((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3)))]+Zeta[3]);
ItoyGammat=(I*Pi*Log[((-1+y2)*y3)/(y2*(-1+y3))]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+I*Pi*Log[(-1+y1*y2)/(-1+y1*y3)]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+(1/2)*I*Pi*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]^2-(1/6)*Pi^2*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))]-(1/2)*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]^2*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))]-(1/6)*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))]^3+Log[((-1+y2)*y3)/(y2*(-1+y3))]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]+Log[(-1+y1*y2)/(-1+y1*y3)]*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*PolyLog[2,1/u2]+PolyLog[3,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-PolyLog[3,-(((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3)))]+Zeta[3])*\[CapitalGamma]t[{0},{0},1]+(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*((-I)*Pi+Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))])+PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,-z[0]},1]+(I*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*(Pi+I*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))])-PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,z[0]},1]+(1/6)*(2*Pi^2-3*I*Pi*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-6*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2-3*I*Pi*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]+3*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*((-I)*Pi+4*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))])-3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]-3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]-6*PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,-z[1]},1]+(1/6)*(-2*Pi^2+3*I*Pi*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+6*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+3*I*Pi*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]+3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]+3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))]+3*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*(I*Pi-4*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+Log[((-1+y2)*(-1+y1*y2*y3))/((-1+y1)*y2*(-1+y3))])+6*PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,z[1]},1]+(-(Pi^2/6)+(1/2)*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+I*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*(Pi+I*Log[((-1+y1)*(-1+y1*y2)*y3)/((-1+y1*y3)*(-1+y1*y2*y3))])+PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,-z[(1-y1*y3)/(y3-y1*y3)]},1]+(1/6)*(Pi^2-3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+6*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*((-I)*Pi+Log[((-1+y1)*(-1+y1*y2)*y3)/((-1+y1*y3)*(-1+y1*y2*y3))])-6*PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,z[(1-y1*y3)/(y3-y1*y3)]},1]+(-(Pi^2/6)+(1/2)*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+I*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*(Pi+I*Log[((-1+y1)*(-1+y1*y2)*y3)/((-1+y1*y3)*(-1+y1*y2*y3))])+PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,-z[(-1+y1*y3)/(-1+y1)]},1]+(1/6)*(Pi^2-3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]^2+6*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*((-I)*Pi+Log[((-1+y1)*(-1+y1*y2)*y3)/((-1+y1*y3)*(-1+y1*y2*y3))])-6*PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,z[(-1+y1*y3)/(-1+y1)]},1]+(2*I*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*(Pi+I*Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))])-2*PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*((-I)*Pi+Log[((-1+y1)*y2*(-1+y3))/((-1+y2)*(-1+y1*y2*y3))])+PolyLog[2,((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))])*\[CapitalGamma]t[{0,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+(-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-2*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[0],-z[1]},1]+(-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-2*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[0],z[1]},1]+3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]-3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]-3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]+2*(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[0],-z[Infinity]},1]+2*(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[0],z[Infinity]},1]+(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+2*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[0],-z[1]},1]+(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+2*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[0],z[1]},1]-3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]+3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]-2*(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[0],-z[Infinity]},1]-2*(Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[0],z[Infinity]},1]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],-z[0]},1]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],z[0]},1]+(-2*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[1],-z[1]},1]+(-2*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[1],z[1]},1]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]+3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]+(-2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-2*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[1],-z[Infinity]},1]+(-2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-2*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[1],z[Infinity]},1]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],-z[0]},1]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],z[0]},1]+(2*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[1],-z[1]},1]+(2*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[1],z[1]},1]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]-3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]-3*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))]},1]+(2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+2*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]-3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[1],-z[Infinity]},1]+(2*Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+2*Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]-3*Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+3*Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[1],z[Infinity]},1]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[0]},1]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[0]},1]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[1]},1]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[1]},1]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+(Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity]},1]+(Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity]},1]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[0]},1]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[0]},1]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[1]},1]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[1]},1]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+(-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity]},1]+(-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity]},1]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[0]},1]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[0]},1]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[1]},1]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[1]},1]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+(Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity]},1]+(Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity]},1]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[0]},1]+Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[0]},1]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[1]},1]+Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[1]},1]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)]},1]+Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+(-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity]},1]+(-Log[((-1+y2)*(-1+y1*y2)*y3)/(y2*(-1+y3)*(-1+y1*y3))]-Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]-Log[((-1+y1)*(-1+y2)*y3)/((-1+y1*y3)*(-1+y2*y3))]-Log[((-1+y1*y2)*(-1+y2*y3))/((-1+y1)*y2*(-1+y3))]-Log[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)])*\[CapitalGamma]t[{0,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity]},1]-Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]*\[CapitalGamma]t[{0,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]*\[CapitalGamma]t[{0,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+(Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))])*\[CapitalGamma]t[{0,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+(Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))])*\[CapitalGamma]t[{0,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]*\[CapitalGamma]t[{0,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]*\[CapitalGamma]t[{0,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]-2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))]*\[CapitalGamma]t[{0,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))]},1]+(-Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))])*\[CapitalGamma]t[{0,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+(-Log[((-1+y1)^2*(-1+y2)*y2*(-1+y3)*y3)/((-1+y1*y2)*(-1+y1*y3)*(-1+y2*y3)^2)]+2*Log[((-1+y1)*y2*(-1+y3))/((-1+y1*y2)*(-1+y2*y3))])*\[CapitalGamma]t[{0,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[0],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[0],z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[0],-z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[0],z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[0],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[0],z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[0],-z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[0],z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[1],-z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[1],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[1],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[1],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[1],-z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[1],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[1],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[1],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],-z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],-z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],-z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],-z[Infinity],z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],-z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],-z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],-z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[0],z[Infinity],z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[0],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[0],z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[0],-z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[0],z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[0],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[0],z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[0],-z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[0],z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[1],-z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[1],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[1],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[1],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[1],-z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[1],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[1],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[1],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],-z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],-z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],-z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],-z[Infinity],z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],-z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],-z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],-z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[0],z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[0],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[0],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[0],-z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[0],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[0],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[0],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[0],-z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[0],z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],-z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[1],z[Infinity]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],-z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[1],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],-z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[1],z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[0],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[0],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[0],-z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[0],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[0],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[0],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[0],-z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[0],z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],-z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[1],z[Infinity]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],-z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],-z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],-z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[1],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[0]},1]-3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[0]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],-z[1]},1]+3*\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[((-1+y1*y3)*(-1+y2*y3))/(1+y3-2*y2*y3+y1*y3*(-2+y2+y2*y3))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],-z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[1],z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[0],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[0],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[0],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[0],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[1],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[1],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[1],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[1],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[1],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[1],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[1],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[1],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[0],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[0],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[0],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[0],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[1],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[1],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[1],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[1],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[1],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[1],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[1],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[1],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],-z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(1-y1*y3)/(y3-y1*y3)],z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[0],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[0],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[0],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[0],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[1],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[1],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[1],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[1],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[1],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[1],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[1],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[1],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[0],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[0],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[0],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[0],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[0],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[0],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[1],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[1],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[1],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[1],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[1],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[1],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[1],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[1],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y2*y3))/((-1+y1)*(-1+y2)*y3)],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],-z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[(-1+y1*y3)/(-1+y1)],z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],-z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[1]},1]-2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[1]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+2*\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[((-1+y1*y3)*(-1+y1*y2*y3))/((-1+y1)*(-1+y1*y2*y3^2))],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],-z[Infinity],z[Infinity]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[0]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[0]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[1]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[1]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]-\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],-z[Infinity]},1]+\[CapitalGamma]t[{0,1,1,1},{0,z[((-1+y1*y2)*(-1+y1*y3))/((-1+y1)*(-1+y1*y2*y3))],z[Infinity],z[Infinity]},1];

